Entanglement Negativity at Measurement-Induced Criticality

We propose entanglement negativity as a fine-grained probe of measurement-induced criticality. We motivate this proposal in stabilizer states, where for two disjoint subregions, comparing their "mutual negativity" and their mutual information leads to a precise distinction between bipartite and multipartite entanglement. In a measurement-only stabilizer circuit that maps exactly to two-dimensional critical percolation, we show that the mutual information and the mutual negativity are governed by boundary conformal fields of different scaling dimensions at long distances. We then consider a class of "hybrid" circuit models obtained by perturbing the measurement-only circuit with unitary gates of progressive levels of complexity. While other critical exponents vary appreciably for different choices of unitary gate ensembles at their respective critical points, the mutual negativity has scaling dimension 3 across remarkably many of the hybrid circuits, which is notably different from that in percolation. We contrast our results with limiting cases where a geometrical minimal-cut picture is available.

==> loop_figs/plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26351,        647]
NotebookOptionsPosition[     26058,        634]
NotebookOutlinePosition[     26395,        649]
CellTagsIndexPosition[     26352,        646]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q0", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"1", "-", "q0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"y", "\[LessEqual]", 
     RowBox[{"2", "*", "L"}]}], ",", 
    RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"x", "\[LessEqual]", "L"}], ",", 
      RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"x0", "=", "0"}], ",", 
         RowBox[{"x0", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"r", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"arclist", "=", 
           RowBox[{"Insert", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", "y"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", 
                   RowBox[{"y", "+", "1"}]}], "}"}]}], "}"}], "]"}], "]"}], 
             ",", 
             RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"arclist", "=", 
           RowBox[{"Insert", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                   RowBox[{"y", "+", "1"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0.9"}], ",", 
                   RowBox[{"y", "+", "0.6"}]}], "}"}]}], "}"}], "]"}], "]"}], 
             ",", 
             RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"arclist", "=", 
           RowBox[{"Insert", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1.1"}], ",", 
                   RowBox[{"y", "+", "0.4"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", "y"}], "}"}]}], "}"}], 
               "]"}], "]"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"s", "=", 
           RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"s", "<", "q"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                  ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"s", "<", 
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}]}], ",", "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                  ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"arclist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"arclist", ",", 
                  RowBox[{"Graphics", "[", 
                   RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                  
                  RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}],
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qq", "=", "0.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    RowBox[{"2", "L"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "\[LessEqual]", "L"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"x0", "=", "0"}], ",", 
      RowBox[{"x0", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"r", "=", 
     RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"r", "<", "pp"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"1", "/", "2"}]}], ",", "y"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"3", "/", "2"}]}], ",", 
                RowBox[{"y", "+", "1"}]}], "}"}]}], "}"}], "]"}], "]"}], ",", 
          
          RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"1", "/", "2"}]}], ",", 
                RowBox[{"y", "+", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", "0.9"}], ",", 
                RowBox[{"y", "+", "0.6"}]}], "}"}]}], "}"}], "]"}], "]"}], 
          ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", "1.1"}], ",", 
                RowBox[{"y", "+", "0.4"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"3", "/", "2"}]}], ",", "y"}], "}"}]}], "}"}], "]"}],
            "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "<", "qq"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"arclist", "=", 
             RowBox[{"Insert", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics", "[", 
                RowBox[{"Circle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
               
               RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "<", 
            RowBox[{"(", 
             RowBox[{"1", "-", "qq"}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"arclist", "=", 
             RowBox[{"Insert", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics", "[", 
                RowBox[{"Circle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
               
               RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "arclist", "]"}]}], "Input",
 CellChangeTimes->{{3.814920643320265*^9, 3.814920712274981*^9}, {
   3.814920746988453*^9, 3.8149210308278503`*^9}, {3.8149210946718063`*^9, 
   3.814921161246419*^9}, {3.814921205078939*^9, 3.814921293198387*^9}, {
   3.8149213745824757`*^9, 3.8149215415692253`*^9}, {3.814921630682399*^9, 
   3.814921645197839*^9}, {3.814921682692034*^9, 3.8149216943220253`*^9}, {
   3.814921731687517*^9, 3.81492177594656*^9}, {3.81492181474479*^9, 
   3.814921942698721*^9}, {3.814921984897996*^9, 3.814922034710801*^9}, {
   3.814922216508544*^9, 3.814922246558435*^9}, 3.8149224938789873`*^9, {
   3.8149228833957233`*^9, 3.814922948574481*^9}, {3.814922991110017*^9, 
   3.814923026504882*^9}, {3.81492357369471*^9, 3.814923594382968*^9}, {
   3.814923635476218*^9, 3.814923739418077*^9}, {3.814923825680133*^9, 
   3.814923830088532*^9}, {3.814923912479851*^9, 3.8149239163444977`*^9}, {
   3.814923986839748*^9, 3.814923987015202*^9}, 3.8149240662216578`*^9, 
   3.814924111915455*^9, {3.81492417663291*^9, 3.814924179327317*^9}, {
   3.814924221751561*^9, 3.8149242226250563`*^9}, {3.814924389388468*^9, 
   3.81492439024014*^9}, {3.81492462489218*^9, 3.814924631618712*^9}, {
   3.81492483104191*^9, 3.814924831289011*^9}, 3.814924864224453*^9},
 CellLabel->
  "In[770]:=",ExpressionUUID->"37ec2da6-8093-46d4-8303-e1886f914b9d"]
},
WindowSize->{808, 755},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 25496, 612, 1711, "Input",ExpressionUUID->"37ec2da6-8093-46d4-8303-e1886f914b9d"]
}
]
*)


